Plasma Cash: Towards more efficient Plasma constructions

Plasma is a framework for scalable off-chain computation. We describe and evaluate Plasma Cash, an improved Plasma construction which leverages non-fungible tokens and Sparse Merkle Trees to reduce the data storage and bandwidth requirements for users. We analyze the cryptoeconomic exit and challenge mechanisms used to keep user funds secured, even when the Plasma Cash chain's consensus algorithm is compromised. A reference implementation is provided for evaluation. Finally, we briefly discuss further improvements that can be made to the Plasma Cash protocol such as arbitrary denomination payments, less user data checking, fast and optimistic exits.

==> figures/dia2pdf.py <==
#!/usr/bin/python

#Converts .dia files to .pdf readable by latex
#To build all files in this directory: python dia2pdf.py
#To build all files beginning with Diag: python dia2pdf.py Diag

import glob
import sys
import os
import signal

#Ctrl+C inside python
sigint = False
def signal_handler(signal, frame):
    print('You pressed Ctrl+C!')
    os.system("rm -f *.dia~")
    sys.exit(0)
signal.signal(signal.SIGINT, signal_handler)

def system(command):
    state = os.system(command)
    #Ctrl+C outside python
    if state == 256:
        print('You pressed Ctrl+C!')
        os.system("rm -f *.dia~")
        sys.exit(0)

#Default to everything, otherwise do everything beginning with that string
argv = "*"
if len(sys.argv) > 1:
    argv = sys.argv[1]

#Get a list of files to process
files = glob.glob("./" + argv + "*.dia")

for filename in files:
    if len(filename) > 4 and not sigint:
        print("Working on " + filename)
        system("dia -e " + filename + "~ -t eps " + filename)
        system("ps2pdf -dEPSCrop " + filename + "~ " + filename[0:-4] + ".pdf")
        system("rm -f *.dia~")


